Planning Using Schr\"odinger Bridge Diffusion Models

Offline planning often struggles with poor sampling efficiency as it tries to learn policies from scratch. Especially with diffusion models, such cold start practices mean that both training and sampling become very expensive. We hypothesize that certain environment constraint priors or cheaply available policies make it unnecessary to learn from scratch, and explore a way to incorporate such priors in the learning process. To achieve that, we borrow a variation of the Schr\"odinger bridge formulation from the image-to-image setting and apply it to planning tasks. We study the performance on some planning tasks and compare the performance against the DDPM formulation. The code for this work is available at https://github.com/adrshsrvstv/bridge_diffusion_planning.

==> build.sh <==
#!/usr/bin/env bash
#
# Compile LaTeX project.

set -o nounset
set -o errexit
set -o errtrace
set -o pipefail

# Name of the main .tex file
export TEX_NAME="main"

# Name of the output .pdf file
export PDF_NAME="ChickenR"

# Name of the .bib file used as the parameter to \bibliography{}
export TGT_BIB_NAME="references"

# Path of the Fairy(-lite) project
# Note: You may get the update, if any, of the compilation script by cloning
#       the latest Fairy project from https://github.com/streamjoin/fairy
export FAIRY_HOME="./fairy-lite"

# Command for compiling .tex
export CMD_LATEX="pdflatex"

# Command for compiling .bib
export CMD_BIBTEX="biber"

# Path of the trimbib.jar, or <none> for skipping the trimbib processing
# You may need to clone the project from https://github.com/streamjoin/trimbib
export TRIMBIB_JAR="<none>"

# Configuration of trimbib
export TRIMBIB_ARGS=("--pages")

# Run build_latex.sh with the above settings
# shellcheck disable=SC1090
source "${FAIRY_HOME}/latex/build_latex.sh"


==> fairy-lite/_common_lib/argument_utils.sh <==
#!/usr/bin/env bash
#
# Command-line argument utilities.

[[ -n "${__FAIRY_COMMON_LIB_ARGUMENT_UTILS_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_ARGUMENT_UTILS_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/system.sh"

#######################################
# Handler of argument option.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
# Returns:
#   Flag variable set according to the option
#######################################
deal_with_arg_opt() {
  declare -r opt="$1" flag_name="$2"
  
  check_dangling_arg_opt "${opt}" "${flag_name}"
  eval "${flag_name}=1"
}

#######################################
# Handler of argument variable assignment.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
#   $3: Name of variable to set
#   $4: Assignment value
# Returns:
#   0 if the variable is set with the value specified;
#   non-zero if no assignment is executed
#######################################
arg_set_opt_var() {
  declare -r opt="$1" flag_name="$2" var_name="$3" value="$4"
  
  [[ -n "${!flag_name+x}" ]] || return 1
  
  assign_var_once_on_err_exit "${var_name}" "${value}" \
  "Cannot apply option '${opt}' multiple times"
  
  unset -v "${flag_name}"
}

#######################################
# Handler of positional argument variable assignment.
# Globals:
#   <none>
# Arguments:
#   $1: Assignment value
# Returns:
#   Variable "ARG_POS_VAR_X" set with the value specified,
#   where "X" is the positional index starting from 1
#######################################
arg_set_pos_var() {
  declare -r value="$1"
  
  __POS_ARG_CURSOR="${__POS_ARG_CURSOR:-0}"
  ((++__POS_ARG_CURSOR))
  eval "ARG_POS_VAR_${__POS_ARG_CURSOR}=${value}"
}

#######################################
# Check dangling argument option and exit on error.
# Globals:
#   <none>
# Arguments:
#   $1: Option descriptor
#   $2: Name of flag variable
# Returns:
#   <none>
#######################################
check_dangling_arg_opt() {
  declare -r opt="$1" flag_name="$2"
  
  [[ -z "${!flag_name-}" ]]
  check_err "Found redundant option '${opt}', or its value assignment is missing (see '--help' for usage)"
}


==> fairy-lite/_common_lib/filesystem.sh <==
#!/usr/bin/env bash
#
# Utilities for file and directory manipulation.

[[ -n "${__FAIRY_COMMON_LIB_FILESYSTEM_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_FILESYSTEM_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"

delete_file() {
  rm -f "$1"
  [[ ! -f "$1" ]] ||
  check_err "failed to delete file '$1'"
}

delete_dir() {
  rm -rf "$1"
  [[ ! -d "$1" ]] ||
  check_err "failed to delete directory '$1'"
}

try_delete_empty_dir() {
  rmdir --ignore-fail-on-non-empty "$1" ||
  warn "Failed to delete directory '$1': Permission denied"
}

find_and_link_files_by_ext() {
  [[ "$#" -eq 3 ]] ||
  check_err "wrong number of parameters to 'find_and_link_files_by_ext()'"
  
  local -r ext="$1"
  
  local -r from_dir="$2"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$3"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016
  find "${from_dir}" -maxdepth 1 -type f -iname "*.${ext}" -print0 |
  td="${to_dir}" xargs -0 -n 1 sh -c '[[ -f "$0" ]] && ln -s "$0" ${td}'
}

find_and_link_files_by_regex() {
  [[ "$#" -eq 3 ]] ||
  check_err "wrong number of parameters to 'find_and_link_files_by_regex()'"
  
  local regex="$1"
  [[ "$(os_type)" != "Mac" ]] &&
  regex="$(echo "${regex//|/\\|}" | sed 's/(/\\(/g' | sed 's/)/\\)/g')"
  
  local -r from_dir="$2"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$3"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016,SC2046
  find $(arg_find_e) "${from_dir}" -maxdepth 1 -type f -iregex "${regex}" -print0 |
  td="${to_dir}" xargs -0 -n 1 sh -c '[[ -f "$0" ]] && ln -s "$0" ${td}'
}

find_and_link_subdirs() {
  [[ "$#" -eq 2 ]] ||
  check_err "wrong number of parameters to 'find_and_link_subdirs()'"
  
  local -r from_dir="$1"
  [[ -d "${from_dir}" ]] ||
  check_err "invalid path of directory '${from_dir}'"
  
  local -r to_dir="$2"
  mkdir -p "${to_dir}"
  
  # shellcheck disable=SC2016
  find "${from_dir}/." -maxdepth 1 -type d -print0 |
  xargs -0 -n 1 bash -c 'basename -- "$0"' |
  fd="${from_dir}" td="${to_dir}" xargs -n 1 \
  bash -c '[[ "$0" != "." ]] && ln -s "${fd}/$0" "${td}"'
}

check_file_exists() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'check_file_exists()'"
  
  [[ -f "$1" ]] ||
  check_err "invalid path of file '$1'"
}

check_dir_exists() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'check_dir_exists()'"
  
  [[ -d "$1" ]] ||
  check_err "invalid path of directory '$1'"
}

file_size_bytes() {
  [[ "$#" -eq 1 ]] ||
  check_err "wrong number of parameters to 'get_file_size_bytes()'"
  
  check_file_exists "$1"
  
  # shellcheck disable=SC2012
  ls -l "$1" | awk '{ print $5 }'
}


==> fairy-lite/_common_lib/output_utils.sh <==
#!/usr/bin/env bash
#
# Output utilities

[[ -n "${__FAIRY_COMMON_LIB_OUTPUT_UTILS_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_OUTPUT_UTILS_SH__=1

readonly __FONT_NE="\033[0m"  # for reset font
readonly __FONT_BOLD="\033[1m"

readonly __BLACK="\033[30m"
readonly __RED="\033[31m"
readonly __GREEN="\033[32m"
readonly __YELLOW="\033[33m"
readonly __BLUE="\033[34m"
readonly __MAGENTA="\033[35m"
readonly __CYAN="\033[36m"
readonly __WHITE="\033[37m"

readonly __BOLD_BLACK="${__FONT_BOLD}${__BLACK}"
readonly __BOLD_RED="${__FONT_BOLD}${__RED}"
readonly __BOLD_GREEN="${__FONT_BOLD}${__GREEN}"
readonly __BOLD_YELLOW="${__FONT_BOLD}${__YELLOW}"
readonly __BOLD_BLUE="${__FONT_BOLD}${__BLUE}"
readonly __BOLD_MAGENTA="${__FONT_BOLD}${__MAGENTA}"
readonly __BOLD_CYAN="${__FONT_BOLD}${__CYAN}"
readonly __BOLD_WHITE="${__FONT_BOLD}${__WHITE}"

echo_bold_blue() {
  printf "%b%s%b\n" "${__BOLD_BLUE}" "$@" "${__FONT_NE}"
}

debug() {
  printf "[%bDEBUG%b] %b\n" "${__BOLD_YELLOW}" "${__FONT_NE}" "$@" >&1  # to stdout
}

info() {
  printf "[%bINFO%b] %b\n" "${__BOLD_BLUE}" "${__FONT_NE}" "$@" >&1  # to stdout
}

info_bold_green() {
  info "${__BOLD_GREEN}$*${__FONT_NE}"
}

info_bold_blue() {
  info "${__BOLD_BLUE}$*${__FONT_NE}"
}

warn() {
  printf "[" >&2
  printf "%b" "${__BOLD_MAGENTA}" >&1
  printf "WARNING" >&2
  printf "%b" "${__FONT_NE}" >&1
  printf "] %b\n" "$@" >&2
}

err() {
  printf "[" >&2
  printf "%b" "${__BOLD_RED}" >&1
  printf "ERROR" >&2
  printf "%b" "${__FONT_NE}" >&1
  printf "] %b\n" "$@" >&2
}

check_err() {
  local -r ec="$?"
  if [[ "${ec}" -ne 0 ]]; then
    err "$* [EXIT:${ec}]"
    exit "${ec}"
  fi
}


==> fairy-lite/_common_lib/system.sh <==
#!/usr/bin/env bash
#
# Operating system related utilities.

[[ -n "${__FAIRY_COMMON_LIB_SYSTEM_SH__+x}" ]] && return
readonly __FAIRY_COMMON_LIB_SYSTEM_SH__=1

# Include dependencies
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"

check_cmd_exists() {
  [[ "$#" -gt 0 ]] && [[ "$#" -le 2 ]]
  check_err "wrong number of parameters to 'check_cmd_exists()'"
  
  command -v "$1" >/dev/null ||
  check_err "command ${1:+"'$1'"} not found${2:+": $2"}"
}

check_cmd_args() {
  local -r EXIT_CODE="$?"
  if [[ "${EXIT_CODE}" -ne 0 ]]; then
    err "Usage: $(basename -- "$0") $*"
    exit "${EXIT_CODE}"
  fi
}

os_type() {
  local -r kern_name="$(uname -s)"
  
  case "${kern_name}" in
    Darwin*)  os_name="Mac" ;;
    Linux*)   os_name="Linux" ;;
    MINGW*)   os_name="MinGW" ;;
    CYGWIN*)  os_name="Cygwin" ;;
    *)        os_name="UNKNOWN:${kern_name}" ;;
  esac
  
  echo "${os_name}"
}

arg_find_e() {
  case $(os_type) in
    "Mac") arg="-E" ;;
    *) arg="" ;;
  esac
  
  echo "${arg} "
}

cmd_md5sum() {
  case $(os_type) in
    "Mac") cmd="md5" ;;
    *) cmd="md5sum" ;;
  esac
  
  echo "${cmd}"
}

timer() {
  if [[ "$#" -eq 0 ]]; then
    date '+%s'
  else
    local stime=$1
    local -r etime="$(date '+%s')"
    
    if [[ -z "${stime}" ]]; then stime="${etime}"; fi
    local -r delta="$((etime - stime))"
    
    local -r sec="$((delta % 60))"
    if [[ "${delta}" -lt 60 ]]; then
      echo "${sec} sec"
    else
      local -r min="$(((delta / 60) % 60))"
      if [[ "${delta}" -lt 3600 ]]; then
        echo "${min} min ${sec} sec"
      else
        local -r hr="$((delta / 3600))"
        echo "${hr} hr ${min} min ${sec} sec"
      fi
    fi
  fi
}

#######################################
# Assign value to variable.
# Globals:
#   <none>
# Arguments:
#   $1: Name of variable to set
#   $2: Assignment value
# Returns:
#   0 if the variable is successfully set with the value specified;
#   non-zero if the variable has been previously set
#######################################
assign_var_once() {
  declare -r var_name="$1" value="$2"
  
  [[ -z "${!var_name:-}" ]] || return 1
  eval "${var_name}=${value}"
}

#######################################
# Assign value to variable, or exit if the variable has been previously set.
# Globals:
#   <none>
# Arguments:
#   $1: Name of variable to set
#   $2: Assignment value
#   $3 (optional): Error message
# Returns:
#  Variable set with the value specified
#######################################
assign_var_once_on_err_exit() {
  declare -r var_name="$1" value="$2" err_msg="$3"
  
  assign_var_once "${var_name}" "${value}" ||
  check_err "${err_msg:-"Cannot assign variable '${var_name}' multiple times"}"
}


==> fairy-lite/latex/build_latex.sh <==
#!/usr/bin/env bash
#
# Execution of compiling LaTeX project.

# Do not allow use of undefined vars. Use ${VAR:-} to use an undefined VAR
set -o nounset
# Exit on error. Append "|| true" if you expect an error.
set -o errexit
# Exit on error inside any functions or subshells.
set -o errtrace
# Catch the error in case mysqldump fails (but gzip succeeds) in `mysqldump |gzip`
set -o pipefail
# Turn on traces, useful while debugging but commented out by default
# set -o xtrace

IFS=$'\t\n'    # Split on newlines and tabs (but not on spaces)

[[ -n "${__SCRIPT_DIR+x}" ]] || readonly __SCRIPT_DIR="$(cd "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)"
[[ -n "${__SCRIPT_NAME+x}" ]] || readonly __SCRIPT_NAME="$(basename -- "$0")"

# Include libraries
[[ -n "${FAIRY_HOME+x}" ]] || readonly FAIRY_HOME="${__SCRIPT_DIR}/.."
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/argument_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/filesystem.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/output_utils.sh"
# shellcheck disable=SC1090
source "${FAIRY_HOME}/_common_lib/system.sh"

# Global variables
[[ -n "${__START_TIME+x}" ]] || readonly __START_TIME="$(timer)"

# The main function
main() {
  check_args "$@"
  set_globals
  
  info "This is Fairy LaTeX Compilation (under the MIT License)"
  pushd "${WORK_DIR}" >/dev/null
  clean_all
  if [[ -z "${FLAG_ARG_CLEAN_ONLY:-}" ]]; then
    mkdir -p "${BUILD_DIR}"
    prepare_bib
    compile
    deliver
    finish
    delete_dir "${BUILD_DIR}"
  fi
  popd >/dev/null
}

set_globals() {
  WORK_DIR="${WORK_DIR:-"$(dirname -- "$0")"}"
  check_dir_exists "${WORK_DIR}"
  readonly WORK_DIR="$(cd "${WORK_DIR}"; pwd -P)"  # canonical path
  
  BUILD_DIR="${BUILD_DIR:-"${WORK_DIR}/pdfbuild"}"
  mkdir -p "${BUILD_DIR}"
  readonly BUILD_DIR="$(cd "${BUILD_DIR}"; pwd -P)"  # canonical path
  
  TEX_NAME="${TEX_NAME:-}"
  if [[ -n "${TEX_NAME}" ]]; then
    check_file_exists "${WORK_DIR}/${TEX_NAME}.tex"
  elif [[ -f "${WORK_DIR}/main.tex" ]]; then
    TEX_NAME="main"
  elif [[ -f "${WORK_DIR}/ms.tex" ]]; then
    TEX_NAME="ms"
  fi
  check_err "'TEX_NAME' undefined: name of the main .tex file"
  readonly TEX_NAME="${TEX_NAME%.tex}"
  
  PDF_NAME="${ARG_PDF_NAME:-"${PDF_NAME:-${TEX_NAME}}"}"
  readonly PDF_NAME="${PDF_NAME%.pdf}"
  
  readonly CMD_LATEX="${CMD_LATEX:-"latex"}"
  check_cmd_exists "${CMD_LATEX}" "compile .tex"
  
  CMD_BIBTEX="${CMD_BIBTEX-"bibtex"}"
  [[ "${CMD_BIBTEX}" = "<none>" ]] && CMD_BIBTEX=""
  readonly CMD_BIBTEX
  [[ -z "${CMD_BIBTEX}" ]] || check_cmd_exists "${CMD_BIBTEX}" "compile .bib"
  
  TRIMBIB_JAR="${TRIMBIB_JAR-"${TRIMBIB_HOME:+"${TRIMBIB_HOME}/release/trimbib.jar"}"}"
  [[ "${TRIMBIB_JAR}" = "<none>" ]] && TRIMBIB_JAR=""
  readonly TRIMBIB_JAR
  [[ -z "${TRIMBIB_JAR}" ]] || check_file_exists "${TRIMBIB_JAR}"
  
  readonly TRIMBIB_LOG="${TRIMBIB_LOG:-"trimbib_log.txt"}"
}

clean_all() {
  printf "Cleaning up previously generated files ... "
  
  delete_file "${WORK_DIR}/${PDF_NAME}.pdf"
  delete_file "${WORK_DIR}/${PDF_NAME}.md5"
  delete_file "${WORK_DIR}/${TEX_NAME}.aux"
  
  [[ -n "${CMD_BIBTEX}" ]] && delete_file "${WORK_DIR}/${TEX_NAME}.bbl"
  
  [[ "${BUILD_DIR}" != "${WORK_DIR}" ]]
  check_err "The build directory cannot be the working directory itself"
  delete_dir "${BUILD_DIR}"
  
  echo "done"
}

prepare_bib() {
  [[ -n "${CMD_BIBTEX}" ]] || return 0
  
  local -r src_bib="${SRC_BIB_NAME:-}.bib"
  
  local -r tgt_bib_name="${TGT_BIB_NAME:-"${SRC_BIB_NAME:+"${SRC_BIB_NAME}-trim"}"}"
  [[ "${tgt_bib_name}" != "${SRC_BIB_NAME:-}" ]]
  check_err "Target .bib cannot be the source .bib itself"
  
  if [[ -n "${TRIMBIB_JAR}" ]] && [[ -f "${WORK_DIR}/${src_bib}" ]]; then
    readonly TGT_BIB="${tgt_bib_name}.bib"
    
    printf "Formatting %s ... " "${WORK_DIR}/${src_bib}"
    
    check_cmd_exists "java"
    java -jar "${TRIMBIB_JAR}" -i "${WORK_DIR}/${src_bib}" -d "${WORK_DIR}" \
    -o "${TGT_BIB}" --overwrite "${TRIMBIB_ARGS[@]}" \
    > "${WORK_DIR}/${TRIMBIB_LOG}" 2>&1
    check_err "Failed to format '${WORK_DIR}/${src_bib}'"
    
    echo "done"
    info "Formatted bib: ${WORK_DIR}/${TGT_BIB}"
    info "Log of bib formatting: ${WORK_DIR}/${TRIMBIB_LOG}"
    
  else  # no bib formatting to perform
    if [[ -f "${WORK_DIR}/${tgt_bib_name}.bib" ]]; then
      readonly TGT_BIB="${tgt_bib_name}.bib"
    elif [[ -f "${WORK_DIR}/${src_bib}" ]]; then
      readonly TGT_BIB="${src_bib}"
    else
      check_err "Failed to find .bib file"
    fi
  fi
  
  ln -s "${WORK_DIR}/${TGT_BIB}" "${BUILD_DIR}/${TGT_BIB}"
  
  find_and_link_files_by_ext "bst" "${WORK_DIR}" "${BUILD_DIR}" || true
}

compile() {
  compile_tex
  [[ -n "${CMD_BIBTEX}" ]] && compile_bib && compile_tex && compile_tex
  
  if [[ "${CMD_LATEX}" = "latex" ]]; then
    find_and_link_subdirs "${WORK_DIR}" "${BUILD_DIR}" || true
    
    find_and_link_files_by_regex ".*\.(eps|ps|pdf|jpg|jpeg|png|bmp)$" \
    "${WORK_DIR}" "${BUILD_DIR}" || true
    
    (
      cd "${BUILD_DIR}"
      dvips -P pdf -t letter -o "${TEX_NAME}.ps" "${TEX_NAME}.dvi"
      ps2pdf -dPDFSETTINGS#/prepress -dCompatibilityLevel#1.4 \
      -dSubsetFonts#true -dEmbedAllFonts#true \
      "${TEX_NAME}.ps" "${TEX_NAME}.pdf"
    )
  fi
}

compile_tex() {
  case "${CMD_LATEX}" in
    "latex"|"xelatex")
      ${CMD_LATEX} -output-directory="${BUILD_DIR}" \
      -aux-directory="${BUILD_DIR}" "${TEX_NAME}.tex"
    ;;
    "pdflatex")
      ${CMD_LATEX} --shell-escape \
      -output-directory "${BUILD_DIR}" "${TEX_NAME}.tex"
    ;;
    *)
      err "unknown latex command '${CMD_LATEX}'"
      exit 127
    ;;
  esac
  check_err "Failed to compile '${TEX_NAME}.tex'"
}

compile_bib() {
  (
    cd "${BUILD_DIR}"
    case "${CMD_BIBTEX}" in
      "bibtex")
        ${CMD_BIBTEX} "${TEX_NAME}.aux"
      ;;
      "biber")
        ${CMD_BIBTEX} "${TEX_NAME}"
      ;;
      *)
        err "Unknown bib command '${CMD_BIBTEX}'"
        exit 127
      ;;
    esac
  )
  check_err "Failed to compile '\\\\bibliography{${TGT_BIB%.*}}'"
}

deliver() {
  mv "${BUILD_DIR}/${TEX_NAME}.pdf" "${WORK_DIR}/${PDF_NAME}.pdf"
  mv "${BUILD_DIR}/${TEX_NAME}.aux" "${WORK_DIR}/${TEX_NAME}.aux"
  
  [[ -n "${CMD_BIBTEX}" ]] &&
  mv "${BUILD_DIR}/${TEX_NAME}.bbl" "${WORK_DIR}/${TEX_NAME}.bbl"
  
  readonly CMD_MD5SUM="$(cmd_md5sum)"
  [[ "$(command -v "${CMD_MD5SUM}")" ]] &&
  ${CMD_MD5SUM} "${WORK_DIR}/${PDF_NAME}.pdf" > "${WORK_DIR}/${PDF_NAME}.md5"
}

finish() {
  local -r pdf_bytes="$(file_size_bytes "${PDF_NAME}.pdf")"
  info "------------------------------------------------------------------------"
  info_bold_green "BUILD SUCCESSFUL"
  info "------------------------------------------------------------------------"
  info "Output: ${WORK_DIR}/${PDF_NAME}.pdf (${pdf_bytes} bytes)"
  info "Finished at: $(date +"%T %Z, %-d %B %Y")"
  info "Total time: $(timer "${__START_TIME}")"
  info "------------------------------------------------------------------------"
}

#######################################
# Check and process command-line arguments.
# Globals:
#   <none>
# Arguments:
#   Command-line arguments
# Returns:
#   Variables and flags set according to the command-line arguments
#######################################
check_args() {
  # unset variables of option flags
  unset -v FLAG_ARG_CLEAN_ONLY
  unset -v FLAG_ARG_SET_PDF_NAME
  
  # process each command-line argument
  for arg in "$@"; do
    case "${arg}" in
      # Print help message
      '--help'|'-h'|'-?' )
        print_usage
        exit 0
      ;;
      # Option for clearning all generated files
      '--clean'|'-c' )
        deal_with_arg_opt "--clean" "FLAG_ARG_CLEAN_ONLY"
      ;;
      '--pdf-name'|'-o' )
        deal_with_arg_opt "--pdf-name" "FLAG_ARG_SET_PDF_NAME"
      ;;
      # Unknown options
      '-'* )
        err "Unknown command argument(s) '${arg}' (see '--help' for usage)"
        exit 126
      ;;
      # Default: assign variable
      * )
        arg_set_opt_var "--pdf-name" "FLAG_ARG_SET_PDF_NAME" "ARG_PDF_NAME" "${arg}" ||
        arg_set_pos_var "${arg}"    # KEEP THIS AT THE TAIL
      ;;
    esac
  done
  
  # sanity check
  check_dangling_arg_opt "--pdf-name" "FLAG_ARG_SET_PDF_NAME"
}

print_usage() {
cat <<EndOfMsg
Usage: ${__SCRIPT_NAME} [OPTION]...

Options:
  -h, -?, --help          display this help and exit
  -c, --clean             delete all generated files and exit
  -o, --pdf-name <str>    specify filename of the generated .pdf

EndOfMsg
}

# Execution (SHOULDN'T EDIT AFTER THIS LINE!)
main "$@"
[[ "$0" != "${BASH_SOURCE[0]}" ]] || exit 0

